Two Birds and One Stone: Gaussian Interference Channel with a Shared Out-of-Band Relay of Limited Rate

The two-user Gaussian interference channel with a shared out-of-band relay is considered. The relay observes a linear combination of the source signals and broadcasts a common message to the two destinations, through a perfect link of fixed limited rate $R_0$ bits per channel use. The out-of-band nature of the relay is reflected by the fact that the common relay message does not interfere with the received signal at the two destinations. A general achievable rate is established, along with upper bounds on the capacity region for the Gaussian case. For $R_0$ values below a certain threshold, which depends on channel parameters, the capacity region of this channel is determined in this paper to within a constant gap of $\Delta=1.95$ bits. We identify interference regimes where a two-for-one gain in achievable rates is possible for every bit relayed, up to a constant approximation error. Instrumental to these results is a carefully-designed quantize-and-forward type of relay strategy along with a joint decoding scheme employed at destination ends. Further, we also study successive decoding strategies with optimal decoding order (corresponding to the order at which common, private, and relay messages are decoded), and show that successive decoding also achieves two-for-one gains asymptotically in regimes where a two-for-one gain is achievable by joint decoding; yet, successive decoding produces unbounded loss asymptotically when compared to joint decoding, in general.

==> figs/symrateplot.m <==
%% CF rate comparison with GHF for symmetric channel and beta1=beta2=1
% all r
function c=symrateplot(varargin)
close all

switch nargin
    case 0,
        inum=50;
        saveflag=0;
    case 1,
        inum=varargin{1};
        saveflag=0;
    otherwise
        inum=varargin{1};
        saveflag=varargin{2};
end
            
a=linspace(1e-6,1,inum);
b=linspace(1e-6,1,inum);

rghf=zeros(inum);
rcf=rghf;rcfb=rcf;rbase=rghf;
for i=1:inum
    for j=1:inum
        rho=b(j);
        alpha=a;
        rho1=min([rho,alpha(i),1-alpha(i)]);
        rho2=min([rho,alpha(i)]);
        
        rghf(j,i)=min(1/2*(2-alpha(i))+1/2*rho2,max(alpha(i),1-alpha(i))+rho1);%sum rate of GHF

        rbase(j,i)=min(1/2*(2-alpha(i)),max(alpha(i),1-alpha(i)));%sum rate of GHF
        rcf1=min(1/2*(2-alpha(i))+1/2*rho2,max(alpha(i),1-alpha(i))+max(rho+1-max(1,2*alpha(i)),0)-max(rho-alpha(i),0));
                
%         alpha(i)+2*max(rho2+1-2*alpha(i),0)+min(alpha(i)-rho,0); %sum rate of CF with decoding relay first    
%         rho3=min([rho(j),1-alpha(i),alpha(i)]);
        
        T11=1/2*(1-alpha(i));
        T12=1/2*max(2*alpha(i)-1,0)+1/2*rho-1/2*max(rho-min(alpha(i),1-alpha(i)),0);
%         T12=1/2*max(2*alpha(i)-1,0)+1/2*rho2;  %test
        S1=1/2*min(1-alpha(i));
        
        rcf2=2*min(S1+T11,S1+T12);
        
        rcf(j,i)=max([rcf1,rcf2]); %,rbase(j,i)]);
        rcfb(j,i)=max(rcf1,rbase(j,i));
    end
end
ax=[min(a) max(a) min(b) max(b)];
h=figure
temp1=(rghf-rcf)>0.0000001;
temp2=(rghf-rcf)>=-0.0001;
temp=temp1+temp2;
temp=temp*0.5;
%surf(a,b,(rghf-rbase)./kron(0.5*ones(inum,1),a)); % Sum rate of GHF - Sum rate of CF
surf(a,b,(rghf-rcf)); % Sum rate of GHF - Sum rate of CF
colormap(gray)
map=colormap;
[m,n]=size(map);
colormap(map(m:-1:1,:)*1+0)
colorbar
axis xy
axis equal
axis(ax)
xlabel('\alpha')
ylabel('\rho')
zlabel('sum rate')
%title('Sum Rate Improvement per Bit Relayed for GHF')
if(1)
    filename=['sumcfghf'];
    savemyfig(filename,h)
end

ax=[min(a) max(a) min(b) max(b)];
h=figure
surf(a,b,(rcf-rbase)./kron(0.5*ones(inum,1),a)); % Sum rate of GHF - Sum rate of CF
colormap(jet)
map=colormap;
[m,n]=size(map);
colormap(map(m:-1:1,:)*1+0)
colorbar
axis xy
axis equal
axis(ax)
xlabel('\alpha')
ylabel('\rho')
zlabel('sum rate')
title('Sum Rate Improvement per Bit Relayed for Optimal CF')
if(saveflag)
    filename=['sumcfghf'];
    savemyfig(filename,h)
end


ax=[min(a) max(a) min(b) max(b)];
h=figure
surf(a,b,(rcfb-rbase)./kron(0.5*ones(inum,1),a)); % Sum rate of GHF - Sum rate of CF
colormap(jet)
map=colormap;
[m,n]=size(map);
colormap(map(m:-1:1,:)*1+0)
colorbar
axis xy
axis equal
axis(ax)
xlabel('\alpha')
ylabel('\rho')
zlabel('sum rate')
title('Sum Rate Improvement per Bit Relayed for CF with Decoding Relay First')
if(saveflag)
    filename=['sumcfghf'];
    savemyfig(filename,h)
end

ax=[min(a) max(a) min(b) max(b)];
h=figure
surf(a,b,(rghf-rcf)./kron(0.5*ones(inum,1),a)); % Sum rate of GHF - Sum rate of CF
colormap(jet)
map=colormap;
[m,n]=size(map);
colormap(map(m:-1:1,:)*1+0)
colorbar
axis xy
axis equal
axis(ax)
xlabel('\alpha')
ylabel('\rho')
zlabel('sum rate')
title('GHF Improvement vs. Optimal CF per Bit Relayed')
if(saveflag)
    filename=['sumcfghf'];
    savemyfig(filename,h)
end
